Reified Context Models

A classic tension exists between exact inference in a simple model and approximate inference in a complex model. The latter offers expressivity and thus accuracy, but the former provides coverage of the space, an important property for confidence estimation and learning with indirect supervision. In this work, we introduce a new approach, reified context models, to reconcile this tension. Specifically, we let the amount of context (the arity of the factors in a graphical model) be chosen "at run-time" by reifying it---that is, letting this choice itself be a random variable inside the model. Empirically, we show that our approach obtains expressivity and coverage on three natural language tasks.

==> packaged-code/data/char-level/to_txt.py <==
f = open('plain.dat', 'r')
g = open('key.dat', 'r')
keys = dict()
for line in g:
  toks = line.rstrip("\n").split()
  keys[int(toks[0])] = toks[2]
for line in f:
  toks = map(int, line.rstrip("\n").split())
  print " ".join([keys[i] for i in toks])



==> packaged-code/data/word-level/to_txt.py <==
f = open('plain.dat', 'r')
g = open('key.dat', 'r')
keys = dict()
for line in g:
  toks = line.rstrip("\n").split()
  keys[int(toks[0])] = toks[2]
for line in f:
  toks = map(int, line.rstrip("\n").split())
  print " ".join([keys[i] for i in toks])



==> packaged-code/src/Data.java <==
import java.util.*;
public class Data {
  List plain, cipher;
  public Data(){
    plain = new ArrayList();
    cipher = new ArrayList();
  }
  void addPlain(int[] x){
    plain.add(x);
  }
  void addCipher(int[] x){
    cipher.add(x);
  }
}


==> packaged-code/src/Derivation.java <==
import java.util.*;
public class Derivation implements Comparable<Derivation> {
  Derivation prev;
  int x, y;
  double score;
  public Derivation(){
    prev = this;
    x = 0;
    y = 0;
    score = 0.0;
  }
  public Derivation(Derivation prev, int x, int y){
    this.prev = prev;
    this.x = x;
    this.y = y;
    score = prev.score;
    score += Math.log(Global.pT.get(new Prefix(prev), x)) + Math.log(Global.pE[x][y]);
  }
  @Override
  public int compareTo(Derivation other){
    return Double.compare(other.score, score);
  }

}


==> packaged-code/src/ExpandDerivation.java <==
import java.util.*;
public class ExpandDerivation {
  MergeDerivation prev;
  int x, y;
  int len;
  double score, localScore, back;
  public ExpandDerivation(){
    prev = null;
    x = 0;
    y = 0;
    score = 0.0;
    back = Double.NEGATIVE_INFINITY;
    len = 0;
  }
  public ExpandDerivation(MergeDerivation prev, int x, int y){
    this.prev = prev;
    this.x = x;
    this.y = y;
    localScore = Math.log(Global.pT.get(new Prefix(prev), x)) + Math.log(Global.pE[x][y]);
    score = prev.score + localScore;
    back = Double.NEGATIVE_INFINITY;
    len = prev.len + 1;
  }
  void registerLen(double logZ){
    Global.registerLen(len, Math.exp(score-logZ));
  }
  void backprop(){
    prev.back = Util.logsumexp(prev.back, back + localScore);
  }
}


==> packaged-code/src/Global.java <==
import java.util.*;
import fig.basic.LogInfo;
public class Global {
  static Map<Integer, Integer> key = new HashMap<Integer, Integer>();
  static int numWords;
  static Params pT, pTinit; // transition probabilities
  static double[][] pE; // emission probabilities
  static void trainBigram(List train){
    numWords = 0;
    for(Object o : train){
      int[] words = (int[])o;
      for(int word : words){
        numWords = Math.max(numWords, word + 1);
      }
    }
    if(Main.kn){
      pT = new KNTrie(0, Main.ngramLength, Main.KN_EPS, Main.KN_DISCOUNT, null);
    } else {
      pT = new Laplace(0.01);
    }
    pTinit = pT;
    for(Object o : train){
      int[] words = (int[])o;
      int[] prefix = new int[Main.ngramLength-1];
      for(int word : words){
        pT.add(new Prefix(prefix), word, 1.0);
        for(int i=0;i<Main.ngramLength-2;i++){
          prefix[i]=prefix[i+1];
        }
        prefix[Main.ngramLength-2] = word;
      }
    }
    pE = new double[numWords][numWords];
    double eps = 0.01;
    for(int i = 0; i < numWords; i++){
      for(int j = 0; j < numWords; j++){
        if(i!=0){
          if(j != 0){
            pE[i][j] = 1.0 / numWords;
          }
        } else { // '0' is a special word, denoting start of utterance
          if(j == 0){
            pE[i][j] = 1.0;
          }
        }
      }
    }
  }


  // keep track of n-gram counts
  final static int NGRAM_SIZE = 9999;
  static double[] lens =      new double[NGRAM_SIZE];
  static double[] ngrams =    new double[NGRAM_SIZE];
  static double[] lensCur =   new double[NGRAM_SIZE];
  static double[] ngramsCur = new double[NGRAM_SIZE];
  static long maxLen = 0, maxLenCur = 0;
  static long maxNGram = 0, maxNGramCur = 0;
  static void registerLen(int len, double wt){
    //lens[len]++;
    //lensCur[len]++;
    lens[len]+=wt;
    lensCur[len]+=wt;
    maxLen = Math.max(maxLen, len);
    maxLenCur = Math.max(maxLenCur, len);
    len = Math.min(len, Main.ngramLength); //Main.trigram ? 3 : 2);
    //ngrams[len]++;
    //ngramsCur[len]++;
    ngrams[len]+=wt;
    ngramsCur[len]+=wt;
    maxNGram = Math.max(maxNGram, 3);
    maxNGramCur = Math.max(maxNGramCur, 3);
  }
  static void clearLens(){
    lensCur =   new double[NGRAM_SIZE];
    ngramsCur = new double[NGRAM_SIZE];
    maxLenCur = 0;
    maxNGramCur = 0;
  }
  static void printLens(){
    LogInfo.begin_track("ngram statistics");
    double sum = 0, sum2 = 0;
    for(int i=0;i<NGRAM_SIZE;i++){ sum += lensCur[i]; sum2 += i * lensCur[i]; }
    LogInfo.begin_track("lens cur (avg = %.2f)", sum2 / (double) sum);
    for(int i=0;i<NGRAM_SIZE;i++){
      if(lensCur[i] != 0) LogInfo.logs("%d: %.2f %.2f", i, lensCur[i], lensCur[i] / (double) sum);
    }
    LogInfo.end_track();
    sum = 0; sum2 = 0;
    for(int i=0;i<=maxNGramCur;i++){ sum += ngramsCur[i]; sum2 += i * ngramsCur[i]; }
    LogInfo.begin_track("ngrams cur (avg = %.2f)", sum2 / (double) sum);
    for(int i=0;i<=maxNGramCur;i++){
      LogInfo.logs("%d: %.2f %.2f", i, ngramsCur[i], ngramsCur[i] / (double) sum);
    }
    LogInfo.end_track();
    sum = 0; sum2 = 0;
    for(int i=0;i<NGRAM_SIZE;i++){ sum += lens[i]; sum2 += i * lens[i]; }
    LogInfo.begin_track("lens total (avg = %.2f)", sum2 / (double) sum);
    for(int i=0;i<NGRAM_SIZE;i++){
      if(lens[i] != 0) LogInfo.logs("%d: %.2f %.2f", i, lens[i], lens[i] / (double) sum);
    }
    LogInfo.end_track();
    sum = 0; sum2 = 0;
    for(int i=0;i<=maxNGram; i++){ sum += ngrams[i]; sum2 += i * ngrams[i]; }
    LogInfo.begin_track("ngrams total (avg = %.2f)", sum2 / (double) sum);
    for(int i=0;i<=maxNGram;i++){
      LogInfo.logs("%d: %.2f %.2f", i, ngrams[i], ngrams[i] / (double) sum);
    }
    LogInfo.end_track();
    LogInfo.end_track();
  }
}


==> packaged-code/src/Infer.java <==
import java.util.*;
import fig.basic.LogInfo;
import fig.basic.StatFig;
public class Infer {
  public static void update(List data){
    switch(Main.inferType){
      case Main.EXACT:
        updateExact(data); break;
      case Main.BEAM:
        updateBeam(data); break;
      case Main.ABSTRACT:
        updateAbstract(data); break;
      default:
        throw new RuntimeException("invalid inferType: " + Main.inferType);
    }
  }
    
  public static void updateExact(List data){
    int numWords = Global.numWords;
    double[] count1 = new double[numWords];
    double[][] count2 = new double[numWords][numWords];
    Params pTnew = Main.kn ? new KNTrie(0, Main.ngramLength, Main.KN_EPS, Main.KN_DISCOUNT, Global.pTinit)
                           : new Laplace(Global.pTinit);
    StatFig wordAcc = new StatFig();
    for(Object o : data){
      int[] words = (int[])o;
      int len = words.length;
      // now do forward-backward algorithm
      double[][] forward = new double[len+1][numWords];
      forward[0][0] = 1.0;
      for(int t=0;t<len;t++){
        double Z = 0.0;
        for(int j=0;j<numWords;j++){
          for(int i=0;i<numWords;i++){
            forward[t+1][j] += forward[t][i] * Global.pT.get(new Prefix(i), j);
          }
          forward[t+1][j] *= Global.pE[j][words[t]];
          Z += forward[t+1][j];
        }
        if(Z < 1e-6) LogInfo.logs("warning: Z = %s", Z);
        for(int j=0;j<numWords;j++){
          forward[t+1][j] /= Z;
        }
      }
      double[][] backward = new double[len+1][numWords];
      for(int j=0;j<numWords;j++){
        backward[len][j] = 1.0;
      }
      for(int t=len-1;t>=0;t--){
        double Z = 0.0;
        for(int j=0;j<numWords;j++){
          for(int i=0;i<numWords;i++){
            backward[t][j] += backward[t+1][i] * Global.pT.get(new Prefix(j), i) * Global.pE[i][words[t]];
          }
          Z += backward[t][j];
        }
        if(Z < 1e-6) LogInfo.logs("warning: Z = %s", Z);
        for(int j=0;j<numWords;j++){
          backward[t][j] /= Z;
        }
      }
      double[][] combined = new double[len+1][numWords];
      double[] good = new double[len];
      for(int t=0;t<=len;t++){
        double Z = 0.0;
        for(int j=0;j<numWords;j++){
          combined[t][j] = forward[t][j] * backward[t][j];
          Z += combined[t][j];
        }
        if(Main.updateLM && t < len){
          for(int j=0;j<numWords;j++){
            for(int j2=0;j2<numWords;j2++){
              double wt = forward[t][j] * backward[t+1][j2] * Global.pT.get(new Prefix(j), j2) * Global.pE[j2][words[t]] / Z;
              pTnew.add(new Prefix(j2), j, wt);
            }
          }
        }
        if(Z < 1e-6) LogInfo.logs("warning: Z = %s", Z);
        for(int j=0;j<numWords;j++){
          combined[t][j] /= Z;
          if(t>0){
            count1[j] += combined[t][j];
            count2[j][words[t-1]] += combined[t][j];
            if(words[t-1] == Global.key.get(j)) good[t-1] += combined[t][j];
          }
        }
      }
      for(int t=0;t<len;t++) wordAcc.add(good[t] > 0.5);
      //LogInfo.logs("current word accuracy: %s", wordAcc);
      LogInfo.printProgStatus();
    }
    LogInfo.logs("final word accuracy: %s", wordAcc);
    if(Main.updateLM) Global.pT = pTnew;
    for(int i = 1; i < numWords; i++){
      if(count1[i] < 1e-6) LogInfo.logs("warning: count1[%s] = %s", i, count1[i]);
      for(int j = 0; j < numWords; j++){
        Global.pE[i][j] = count2[i][j] / count1[i];
      }
    }
  }

  public static void updateBeam(List data){
    int numWords = Global.numWords;
    double[] count1 = new double[numWords];
    double[][] count2 = new double[numWords][numWords];
    Params pTnew = Main.kn ? new KNTrie(0, Main.ngramLength, Main.KN_EPS, Main.KN_DISCOUNT, Global.pTinit)
                           : new Laplace(Global.pTinit);
    StatFig wordAcc = new StatFig();
    for(Object o : data){
      int[] words = (int[])o;
      int len = words.length;
      List<Derivation> beam = new ArrayList<Derivation>();
      beam.add(new Derivation());
      for(int t = 0; t < len; t++){
        List<Derivation> prevBeam = beam;
        beam = new ArrayList<Derivation>();
        for(int j = 0; j < numWords; j++){
          for(Derivation deriv : prevBeam){
            beam.add(new Derivation(deriv, j, words[t]));
          }
        }
        Collections.sort(beam);
        if(t+1 < len && beam.size() > Main.beamSize){
          beam = beam.subList(0, Main.beamSize);
        }
      }
      double logZ = Double.NEGATIVE_INFINITY;
      for(Derivation deriv : beam){
        logZ = Util.logsumexp(logZ, deriv.score);
      }
      if(logZ == Double.NEGATIVE_INFINITY){
        LogInfo.logs("warning: logZ = %s", logZ);
      }
      double[] good = new double[len];
      for(Derivation deriv : beam){
        double wt = Math.exp(deriv.score - logZ);
        Derivation cur = deriv;
        int p = len-1;
        while(cur.x != 0){
          if(cur.y == Global.key.get(cur.x)) good[p] += wt;
          p--;
          if(Main.updateLM){
            boolean incr = true;
            double thresh = 0.01, thresh2 = 1e-6;
            boolean small = wt < thresh2;
            if(wt < thresh){
              if(Math.random() < wt / thresh){
                wt = thresh;
              } else {
                incr = false;
              }
            }
            if(small) numSmall++;
            else if(!incr) numMed++;
            else numBig++;
            if(incr){
              pTnew.add(new Prefix(cur.prev), cur.x, wt);
            }
          }
          count1[cur.x] += wt;
          count2[cur.x][cur.y] += wt;
          cur = cur.prev;
        }
      }
      for(int t = 0; t < len; t++) wordAcc.add(good[t] > 0.5);
      //LogInfo.logs("current word accuracy: %s", wordAcc);
      LogInfo.printProgStatus();
    }
    LogInfo.logs("final word accuracy: %s", wordAcc);
    if(Main.updateLM) Global.pT = pTnew;
    double eps = 0.1 / numWords;
    for(int i = 1; i < numWords; i++){
      for(int j = 0; j < numWords; j++){
        Global.pE[i][j] = (count2[i][j] + eps) / (count1[i] + eps * numWords);
      }
    }
  }

  static int numSmall = 0, numMed = 0, numBig = 0;
  public static void updateAbstract(List data){
    int numWords = Global.numWords;
    double[] cE1 = new double[numWords];
    double[][] cE2 = new double[numWords][numWords];
    Params pTnew = Main.kn ? new KNTrie(0, Main.ngramLength, Main.KN_EPS, Main.KN_DISCOUNT, Global.pTinit)
                           : new Laplace(Global.pTinit);
    int _i = 0;
    StatFig wordAcc = new StatFig();
    for(Object o : data){
      int[] words = (int[])o;
      int len = words.length;
      int[] lcaExpand, lcaMerge;
      List<ExpandDerivation>[] beamExpand = new List[len+1];
      List<MergeDerivation>[] beamMerge = new List[len+1];
      lcaMerge = new int[1];
      beamExpand[0] = new ArrayList<ExpandDerivation>();
      beamMerge[0] = new ArrayList<MergeDerivation>();
      ExpandDerivation initExpand = new ExpandDerivation();
      MergeDerivation initMerge = new MergeDerivation(initExpand);
      initMerge.prev = initMerge;
      beamExpand[0].add(initExpand);
      beamMerge[0].add(initMerge);
      
      for(int t = 0; t < len; t++){
        // important invariant: both beamExpand and beamMerge 
        // are lexicographically (from end to start) sorted

        // expand from previous step
        lcaExpand = new int[numWords * lcaMerge.length];
        beamExpand[t+1] = new ArrayList<ExpandDerivation>();
        int p = 0;
        for(int j = 0; j < numWords; j++){
          int q = 0;
          for(MergeDerivation deriv : beamMerge[t]){
            beamExpand[t+1].add(new ExpandDerivation(deriv, j, words[t]));
            if(q+1 < lcaMerge.length){
              lcaExpand[p++] = lcaMerge[q++] + 1;
            } else {
              lcaExpand[p++] = 0;
            }
          }
        }

        double logZExpand = Double.NEGATIVE_INFINITY;
        for(ExpandDerivation deriv : beamExpand[t+1]){
          logZExpand = Util.logsumexp(logZExpand, deriv.score);
        }
        for(ExpandDerivation deriv : beamExpand[t+1]){
          deriv.registerLen(logZExpand);
        }

        if(t+1 < len){
          // sort by mass
          final List<ExpandDerivation> beamExpandFinal = beamExpand[t+1]; // stupid JAVA hack to allow sorting
          int size = beamExpandFinal.size();
          Integer[] byMass = new Integer[size];
          for(int j=0;j<size;j++) byMass[j] = j;
          Arrays.sort(byMass, new Comparator<Integer>(){
            @Override
            public int compare(Integer lhs, Integer rhs){
              return Double.compare(beamExpandFinal.get(rhs).score,
                                    beamExpandFinal.get(lhs).score);
            }
          });
          boolean[] isTarget = new boolean[size];
          for(int j=0;j<Math.min(Main.beamSize,size);j++){
            isTarget[byMass[j]]=true;
          }

          // merge beam elements into highest-scoring elements
          lcaMerge = new int[Math.min(Main.beamSize,size)+1];
          beamMerge[t+1] = new ArrayList<MergeDerivation>();
          for(int j=0;j<size;j++){
            if(isTarget[j]){
              beamMerge[t+1].add(new MergeDerivation(beamExpandFinal.get(j)));
            }
          }
          beamMerge[t+1].add(new MergeDerivation());
          p = beamMerge[t+1].size()-1;
          LinkedList<MergeDerivation> stack = new LinkedList<MergeDerivation>();
          stack.add(beamMerge[t+1].get(p));
          int INF = 99999;
          int lcp = INF;
          for(int j=size-1;j>=0;j--){
            lcp = Math.min(lcp, lcaExpand[j]);
            while(lcp < stack.getLast().len) stack.removeLast();
            if(isTarget[j]){
              lcaMerge[--p] = lcp;
              stack.add(beamMerge[t+1].get(p));
              lcp = INF;
            } else {
              stack.getLast().absorb(beamExpandFinal.get(j));
            }
          }
        }
      }

      // done constructing beams, now compute scores
      double logZ = Double.NEGATIVE_INFINITY;
      for(ExpandDerivation deriv : beamExpand[len]){
        logZ = Util.logsumexp(logZ, deriv.score);
        deriv.back = 0.0;
      }
      double[] good = new double[len];
      for(int t = len; t > 0; t--){
        if(t < len){
          for(MergeDerivation deriv : beamMerge[t]) deriv.backprop();
        }
        for(ExpandDerivation deriv : beamExpand[t]){
          double wt = Math.exp(deriv.score + deriv.back - logZ);
          cE1[deriv.x] += wt;
          cE2[deriv.x][deriv.y] += wt;
          if(deriv.y == Global.key.get(deriv.x)) good[t-1] += wt;
          if(Main.updateLM){
            boolean incr = true;
            double thresh = 0.01, thresh2 = 1e-6;
            boolean small = wt < thresh2;
            if(wt < thresh){
              if(Math.random() < wt / thresh){
                wt = thresh;
              } else {
                incr = false;
              }
            }
            if(small) numSmall++;
            else if(!incr) numMed++;
            else numBig++;
            if(incr){
              pTnew.add(new Prefix(deriv.prev), deriv.x, wt);
            }
          }
          deriv.backprop();
        }
      }
      for(int t = 0; t < len; t++) wordAcc.add(good[t] > 0.5);
      //LogInfo.logs("current word accuracy: %s", wordAcc);

      if(Main.updateLM){
        LogInfo.logs("%d / %d / %d (%.2f vs %.2f savings)", numSmall, numMed, numBig, 
                                                            100.0 * (numSmall + numMed) / (double) (numSmall + numMed + numBig), 
                                                            100.0 * numSmall / (double) (numSmall + numMed + numBig));
      }
      LogInfo.printProgStatus();
      //if(++_i % 100 == 0) Global.printLens();
    }
    LogInfo.logs("final word accuracy: %s", wordAcc);

    // update counts
    if(Main.updateLM) Global.pT = pTnew;
    double epsE = 0.1 / numWords;
    for(int i = 1; i < numWords; i++){
      for(int  j = 0; j < numWords; j++){
        Global.pE[i][j] = (cE2[i][j] + epsE) / (cE1[i] + numWords * epsE);
      }
    }
  }
}


==> packaged-code/src/KNTrie.java <==
import fig.basic.LogInfo;
import java.util.*;
import gnu.trove.map.TIntObjectMap;
import gnu.trove.map.hash.TIntObjectHashMap;
public class KNTrie implements Params { // trie for absolute discounting
	double discount, eps;
  TIntObjectMap<KNTrie> children;
	//Map<Integer,KNTrie> children;
  KNTrie init;
	int depth, maxDepth;

	// invariants:
	//  * nonZero specifies how many children have non-zero counts
	//  * numerator specifies how many times this string appears, including at the end
	//  * denominator specifies how many times this string appears, excluding at the end
	double nonZero = 0, numerator = 0, denominator = 0;
	long numQueriesLocal = 0;
	public KNTrie(int depth, int maxDepth, double eps, double discount, Params _init){
    this.init = (KNTrie)_init;
		this.depth = depth;
		this.maxDepth = maxDepth;
    this.eps = eps;
    this.discount = discount;
		numQueriesLocal = 0;
		children = new TIntObjectHashMap<KNTrie>();
		//children = new HashMap<Integer,KNTrie>();
	}
  public KNTrie(int depth){
    this.depth = depth;
		numQueriesLocal = 0;
		children = new TIntObjectHashMap<KNTrie>();
  }
  @Override
  public void add(Prefix p, int c, double wt){
    int index = maxDepth - 1;
		KNTrie prefix = this, all = this;

    while(true){
      KNTrie nextAll = all.children.get(c);
      if(nextAll == null){
        nextAll = new KNTrie(all.depth+1);
        all.children.put(c, nextAll);
      }
      all = nextAll;
      
      prefix.denominator += wt;
      double cNum = all.numerator;
      double delta = Math.min(cNum+wt,discount)
                      - Math.min(cNum,discount);
      prefix.nonZero += delta;
      all.numerator += wt;

      if(index == 0){
        return;
      }

      index = index-1;
      c = p.get(index);
			if(prefix.children.get(c) == null){
				prefix.children.put(c, new KNTrie(prefix.depth+1));
			}
      prefix = prefix.children.get(c);
    }
	}

	static long numQueries = 0;
  @Override
  public double get(Prefix ngram, int c){
		numQueries++;
		numQueriesLocal++;
		double ans = eps / Global.numWords;
		double _nonZero, _denominator, _numerator;
		int index = ngram.size();
		KNTrie prefix = this, all = this;
		KNTrie prefixInit = init, allInit = init;
		while(true){
			all = all == null ? null : all.children.get(c);
			allInit = allInit == null ? null : allInit.children.get(c);
			_denominator = 0;
      if(prefix != null) _denominator += prefix.denominator;
      if(prefixInit != null) _denominator += prefixInit.denominator;
      if(Math.abs(_denominator) < 1e-7) return ans;
			_nonZero = 0;
      if(prefix != null) _nonZero += prefix.nonZero;
      if(prefixInit != null) _nonZero += prefixInit.nonZero;
      _numerator = 0;
      if(all != null) _numerator += all.numerator;
      if(allInit != null) _numerator += allInit.numerator;

			if(index == ngram.size()-1){ // unigram probabilities
				ans = ans + (1-eps) * _numerator / (double) _denominator;
			} else {
				ans = (Math.max(_numerator - discount, 0) + _nonZero * ans) / _denominator;
			}

			if(index == 0){
				return ans;
			}
			index = index-1;
			c = ngram.get(index);
      if(prefix != null) prefix = prefix.children.get(c);
      if(prefixInit != null) prefixInit = prefixInit.children.get(c);
		}
	}
}


==> packaged-code/src/Laplace.java <==
import java.util.*;
public class Laplace implements Params {
  HashMap<Prefix, Double> count1;
  HashMap<Prefix, HashMap<Integer, Double>> count2;
  double eps;
  Laplace init;
  public Laplace(double eps){
    this.eps = eps;
    this.init = null;
    count1 = new HashMap<Prefix, Double>();
    count2 = new HashMap<Prefix, HashMap<Integer, Double>>();
  }
  public Laplace(Params _init){
    init = (Laplace)_init;
    this.eps = init.eps;
    count1 = new HashMap<Prefix, Double>();
    count2 = new HashMap<Prefix, HashMap<Integer, Double>>();
  }
  @Override
  public void add(Prefix p, int i, double wt){
    Double x = count1.get(p);
    if(x == null) count1.put(p, wt);
    else count1.put(p, wt + x);
    HashMap<Integer, Double> m = count2.get(p);
    if(m == null){
      m = new HashMap<Integer, Double>();
      count2.put(p, m);
    }
    Double y = m.get(i);
    if(y == null) m.put(i, wt);
    else m.put(i, wt + y);
  }
  private double getNumCount(Prefix p, int i){
    HashMap<Integer, Double> m = count2.get(p);
    if(m == null) return 0.0;
    Double x = m.get(i);
    if(x == null) return 0.0;
    return x;
  }
  private double getDenomCount(Prefix p){
    Double x = count1.get(p);
    if(x == null) return 0.0;
    return x;
  }
  @Override
  public double get(Prefix p, int i){
    double num = getNumCount(p, i),
           denom = getDenomCount(p);
    if(init != null){
      num += init.getNumCount(p, i);
      denom += init.getDenomCount(p);
    }
    return (num + eps) / (denom + eps * Global.numWords);
  }
}


==> packaged-code/src/Main.java <==
import java.util.*;
import fig.basic.LogInfo;
import fig.basic.Option;
import fig.basic.OptionsParser;
import fig.basic.StatFig;
import fig.exec.Execution;

public class Main implements Runnable {
  @Option(gloss="experiment name (for easier tracking)")
  public static String experimentName = "UNKNOWN";
  @Option(required=true)
  public static String dataSource;
  @Option(required=true)
  public static int numIters;
  @Option(required=true)
  public static int beamSize;
  @Option(required=true)
  public static int inferType;
  final public static int EXACT = 0, BEAM = 1, ABSTRACT = 2;
  @Option(required=true)
  public static int ngramLength;
  @Option(required=true, gloss="whether to use decoded cipher text to update the language model")
  public static boolean updateLM = false;
  @Option
  public static double KN_DISCOUNT = 0.25;
  @Option
  public static double KN_EPS = 0.01;
  @Option(gloss="whether to use absolute discounting")
  public static boolean kn = true;
  
  public void run() {
    try {
      runWithException();
    } catch(Exception e) {
			e.printStackTrace();
      throw new RuntimeException();
    }
  }


  void runWithException() throws Exception {
    if(inferType == EXACT && ngramLength != 2){
      throw new RuntimeException("cannot run exact inference except for bigrams");
    }

    Data data = Reader.read(dataSource);
    Global.trainBigram(data.plain);
    for(int iter = 0; iter < numIters; iter++){
      Global.clearLens();
      Infer.update(data.cipher);
      Global.printLens();
      LogInfo.begin_track("Printing pE");
      int numCorrect = 0;
      for(int i = 0; i < Global.numWords; i++){
        String str = "";
        int best = 0;
        for(int j = 0; j < Global.numWords; j++){
          if(Global.pE[i][j] > Global.pE[i][best]) best = j;
          str += String.format("%.3f ", Global.pE[i][j]);
        }
        boolean ok = (best == Global.key.get(i));
        LogInfo.logs("%2d%s\t| %s", best, ok ? " " : "*", str);
        if(ok) numCorrect++;
      }
      LogInfo.logs("numCorrect: %d/%d", numCorrect, Global.numWords);
      LogInfo.end_track();
    }
  }

  public static void main(String[] args){
    OptionsParser parser = new OptionsParser();                 
    parser.registerAll(
      new Object[]{
        });               

    Execution.run(args, "Main", new Main(), parser);
  }
}


==> packaged-code/src/MergeDerivation.java <==
import java.util.*;
public class MergeDerivation {
  List<ExpandDerivation> backpointers;
  MergeDerivation prev;
  int x;
  int len;
  double score, back;
  public MergeDerivation(){
    prev = this;
    backpointers = new ArrayList<ExpandDerivation>();
    x = Global.numWords;
    score = Double.NEGATIVE_INFINITY;
    back = Double.NEGATIVE_INFINITY;
    len = 0;
  }
  public MergeDerivation(ExpandDerivation template){
    prev = template.prev;
    backpointers = new ArrayList<ExpandDerivation>();
    backpointers.add(template);
    x = template.x;
    score = template.score;
    back = Double.NEGATIVE_INFINITY;
    len = template.len;
  }
  void absorb(ExpandDerivation deriv){
    backpointers.add(deriv);
    score = Util.logsumexp(score, deriv.score);
  }
  void backprop(){
    for(ExpandDerivation deriv : backpointers){
      // note: this uses the fact that each Expand gets merged into only a single Merge
      deriv.back = back;
    }
  }
}


==> packaged-code/src/Params.java <==
import java.util.*;
public interface Params {
  void add(Prefix p, int i, double wt);
  double get(Prefix p, int i);
}


==> packaged-code/src/Prefix.java <==
import java.util.*;
import gnu.trove.list.array.TIntArrayList;

//public class Prefix extends ArrayList<Integer> {
public class Prefix extends TIntArrayList {
  public Prefix(int ... prefix){
    super(prefix.length+1);
    add(prefix);
    //for(int i = 0; i < prefix.length; i++){
    //  add(prefix[i]);
    //}
  }
  //public Prefix(int[] prefix){
  //  super(prefix.length+1);
  //  add(prefix);
  //}
  public Prefix(MergeDerivation ptr){
    super(Main.ngramLength);
    int len = Main.ngramLength;
    int[] xs = new int[len-1];
    for(int i=1;i<len;i++){
      xs[len-1-i] = ptr.x;
      ptr = ptr.prev;
    }
    add(xs);
  }
  public Prefix(Derivation ptr){
    super(Main.ngramLength);
    int len = Main.ngramLength;
    int[] xs = new int[len-1];
    for(int i=1;i<len;i++){
      xs[len-1-i] = ptr.x;
      ptr = ptr.prev;
    }
    add(xs);
  }
}


==> packaged-code/src/Reader.java <==
import java.util.*;
import java.io.*;
public class Reader {
  public static Data read(String source) throws Exception {
    Scanner plain = new Scanner(new File(source+"/plain.dat"));
    Scanner cipher = new Scanner(new File(source+"/cipher.dat"));
    Data ret = new Data();
    while(plain.hasNextLine()){
      ret.addPlain(Util.toInts(plain.nextLine()));
    }
    while(cipher.hasNextLine()){
      ret.addCipher(Util.toInts(cipher.nextLine()));
    }
    Scanner key = new Scanner(new File(source+"/key.dat"));
    Global.key.put(0, 0);
    while(key.hasNextLine()){
      String[] toks = key.nextLine().split("\\s");
      Global.key.put(Integer.parseInt(toks[0]), Integer.parseInt(toks[1]));
    }
    return ret;
  }
}


==> packaged-code/src/Util.java <==
import java.util.*;
import fig.basic.LogInfo;
import fig.basic.StatFig;
public class Util {
  public static int[] toInts(String line){
    String[] toks = line.split("\\s");
    int[] ret = new int[toks.length];
    for(int i = 0; i < toks.length; i++){
      ret[i] = Integer.parseInt(toks[i]);
    }
    return ret;
  }

  public static <T> List<T> sortedKeys(final Map<T, Double> x){
    List<T> keys = new ArrayList(x.keySet());
    Collections.sort(keys, new Comparator<T>(){
      @Override
      public int compare(T a, T b){
        return -Double.compare(x.get(a), x.get(b));
      }
    });
    return keys;
  }


  public static <T> StatFig wrapFig(Boolean x){
    StatFig ret = new StatFig();
    if(x != null) {
      ret.add(x);
    }
    return ret;
  }
  public static StatFig wrapFig(Double x){
    return wrapFig(x, 1);
  }
  public static StatFig wrapFig(Double x, int k){
    StatFig ret = new StatFig();
    if(x != null){
      for(int i=0;i<k;i++){
        ret.add(x);
      }
    }
    return ret;
  }

  public static <T> List<T> singleton(T x){
    List<T> ret = new ArrayList<T>();
    ret.add(x);
    return ret;
  }

  public static <T> Map<T, Double> singletonMap(T x){
    Map<T, Double> ret = new HashMap<T, Double>();
    ret.put(x, 1.0);
    return ret;
  }

  public static <T> T getSafe(List<T> x, int pos){
    return pos >= x.size() ? null : x.get(pos);
  }
  public static double getSafe(Map<String, Double> mp, String key){
    Double val = mp.get(key);
    if(val == null) return 0.0;
    else return val;
  }

  public static void add(Map<String, Double> mp, Map<String, Double> x){
    add(mp, x, 1.0);
  }
  public static void add(Map<String, Double> mp, Map<String, Double> x, double a){
    for(Map.Entry<String, Double> e : x.entrySet()){
      Util.add(mp, e.getKey(), a * e.getValue());
    }
  }
  public static void add(Map<String, Double> mp, String x){
    Util.add(mp, x, 1.0);
  }
  public static void add(Map<String, Double> mp, String x, double v){
    Double u = mp.get(x);
    if(u == null) mp.put(x, v);
    else mp.put(x, u+v);
  }
  public static <T> void addLSE(Map<T, Double> mp, Map<T, Double> x){
    for(Map.Entry<T,Double> e : x.entrySet()){
      T key = e.getKey();
      Double val = e.getValue();
      Double cur = mp.get(key);
      if(cur == null) mp.put(key, val);
      else mp.put(key, Util.logsumexp(cur, val));
    }
  }

  public static double logsumexp(double x, double y){
    if(x == Double.NEGATIVE_INFINITY) return y;
    else if(y == Double.NEGATIVE_INFINITY) return x;
    else if(x < y) return y + Math.log(1 + Math.exp(x-y));
    else return x + Math.log(1 + Math.exp(y-x));
  }

  // TODO this is slower than writing a special-purpose method
  public static double logistic(double x){
    return -logsumexp(0.0, -x);
  }

  public static double logNChooseK(int n, int k){
    return logFactorial(n) - logFactorial(k) - logFactorial(n-k);
  }
  public static double logFactorial(int n){
    double ret = 0.0;
    for(int i=2;i<=n;i++) ret += Math.log(i);
    return ret;
  }

  public static <T> void printMap(Map<T, Double> map){
    if(map.size() == 0) return;
    ArrayList<Map.Entry<T, Double> > list = new ArrayList<Map.Entry<T, Double> >(map.entrySet());
    Collections.sort(list, new Comparator<Map.Entry<T, Double> >(){
      @Override
      public int compare(Map.Entry<T, Double> x, Map.Entry<T, Double> y){
        return -Double.compare(Math.abs(x.getValue()), Math.abs(y.getValue()));
      }
    });
    double largest = Math.min(1.0, Math.abs(list.get(0).getValue()));
    for(Map.Entry<T, Double> entry : list){
      if(Math.abs(entry.getValue()) >= 5e-2 * largest){
        LogInfo.logs("%s:\t%s", entry.getKey(), entry.getValue());
      }
    }
  }
}
class DefaultMap extends HashMap<Integer, Double> {
  private double defaultVal;
  public DefaultMap(double defaultVal){
    super();
    this.defaultVal = defaultVal;
  }
  @Override
  public Double get(Object key){
    Double ret = super.get(key);
    if(ret == null) return defaultVal;
    else return ret;
  }
}


==> packaged-code/src/run.py <==
#!/usr/bin/env python

from optparse import OptionParser
parser = OptionParser()
parser.add_option("--name", type="string", dest="name")
parser.add_option("--compile", action="store_true", dest="compile", default=False)
parser.add_option("--run", action="store_true", dest="run", default=False)
parser.add_option("--java-help", action="store_true", dest="java_help", default=False)
parser.add_option("--showRecent", type="int", dest="show_recent")
parser.add_option("--tail", type="int", dest="tail", default=5)
parser.add_option("-v", "--verbose", action="store_true", dest="verbose", default=False)
parser.add_option("-g", type="int", dest="memory", default=5)
parser.add_option("--dataset", type="string", dest="dataset", default="../data/char-level")
parser.add_option("--iterations", type="int", dest="iterations", default=20)
parser.add_option("--inference", type="int", dest="inference", default=0)
parser.add_option("--ngram", type="int", dest="ngram", default=False)
parser.add_option("--kn", action="store_true", dest="kn", default=False)
parser.add_option("--updateLM", action="store_true", dest="updateLM", default=False)
parser.add_option("--B", type="int", dest="B", default=10)
parser.add_option("--discount", type="float", dest="discount", default=0.25)

(options, args) = parser.parse_args()
if not options.name:
  print "No name given, defaulting to SCRATCH"
name = options.name or "SCRATCH"

from subprocess import call
from glob import glob
import shlex
import threading
import time
include="jar/guava-14.0.1.jar:jar/fig.jar:jar/trove-3.1a1.jar"
prefix="state/execs"

if options.compile:
  call(["rm", "-f"] + glob("*.class"))
  call(["javac", "-cp", ".:%s" % include, "Main.java"])
  call(["mkdir", "-p", "classes/%s" % name])
  call(["mv"] + glob("*.class") + ["classes/%s/" % name])
  call(["mkdir", "-p", "%s/%s" % (prefix, name)])

if options.run:
  call_args = ["java", "-Xmx%dg" % options.memory, "-cp .:%s:classes/%s" % (include, name), 
               "Main", "-execPoolDir %s/%s" % (prefix, name)]
  if options.java_help:
    call_args.append("-help")
    call(shlex.split(" ".join(call_args)))
  else:
    if not options.verbose:
      call_args.append("-log.stdout false")
    B = lambda x : "true" if x else "false"
    call_args.append("-Main.experimentName %s" % name)
    call_args.append("-Main.dataSource %s" % options.dataset)
    call_args.append("-Main.numIters %d" % options.iterations)
    call_args.append("-Main.ngramLength %d" % options.ngram)
    call_args.append("-Main.KN_DISCOUNT %f" % options.discount)
    call_args.append("-Main.kn %s" % B(options.kn))
    call_args.append("-Main.updateLM %s" % B(options.updateLM))
    call_args.append("-Main.inferType %d" % options.inference)
    call_args.append("-Main.beamSize %d" % options.B)
    run_cmd = lambda : call(shlex.split(" ".join(call_args)))
    run_cmd()

if options.show_recent:
  dirs = glob("state/execs/%s/*.exec" % name)
  f = lambda s : int(s.split('/')[-1].split('.')[0])
  for dir in sorted(dirs, key=f)[-options.show_recent:]:
    call(shlex.split("tail -n %d %s/log" % (options.tail, dir)))


==> packaged-code/src/run_default.sh <==
#!/bin/bash
./run.py --compile --name default
echo "See state/execs/default/ for results"
./run.py --run --name default --dataset ../data/char-level --iterations 20 --inference 2 --ngram 3 --kn --B 10

